A globalization of L-BFGS and the Barzilai-Borwein method for nonconvex unconstrained optimization

We present a modified limited memory BFGS (L-BFGS) method that converges globally and linearly for nonconvex objective functions. Its distinguishing feature is that it turns into L-BFGS if the iterates cluster at a point near which the objective is strongly convex with Lipschitz gradients, thereby inheriting the outstanding effectiveness of the classical method. These strong convergence guarantees are enabled by a novel form of cautious updating, where, among others, it is decided anew in each iteration which of the stored pairs are used for updating and which ones are skipped. In particular, this yields the first modification of cautious updating for which all cluster points are stationary while the spectrum of the L-BFGS operator is not permanently restricted, and this holds without Lipschitz continuity of the gradient. In fact, for Wolfe-Powell line searches we show that continuity of the gradient is sufficient for global convergence, which extends to other descent methods. Since we allow the memory size to be zero in the globalized L-BFGS method, we also obtain a new globalization of the Barzilai-Borwein spectral gradient (BB) method. The convergence analysis is developed in Hilbert space under comparably weak assumptions and covers Armijo and Wolfe-Powell line searches. We illustrate the theoretical findings with numerical experiments. The experiments indicate that if one of the parameters of the cautious updating is chosen sufficiently small, then the modified method agrees entirely with L-BFGS/BB. We also discuss this in the theoretical part. An implementation of the new method is available on arXiv.

==> anc/main.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% This code implements the algorithm described in the paper
%%% "A globalized L-BFGS method for nonconvex unconstrained optimization"
%%% on the Rosenbrock function (Example~1 in the paper).
%%% If you want to use the More--Thuente line search in the algorithm, 
%%% you need to obtain the Poblano toolbox, put it in a subfolder 
%%% "poblano_toolbox-main", and set s_MT=1 in line 12.
%%% Florian Mannel, 25.01.2024.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
close all;
set(0,'defaultTextInterpreter','latex'); %Set Latex as default interpreter for plots
s_MT = 0;   % do we use also the More--Thuente line search? If so, set s_MT = 1, else s_MT = 0
if( s_MT==1 )
    addpath('poblano_toolbox-main/'); %We use the implementation of the More--Thuente line search from the Poblano toolbox
end

tolG = 1e-9; % Terminate if ||grad(f)||<=tolG
Mem = 0;     % Memory size
optMethods = {'LBFGSM',' LBFGS'}; % We use LBFGSM and LBFGS (but they produce identical results for c0=1e-4; try c0=1e-3 if you want them to differ)
nM = numel(optMethods);

costf = @(xc) Rbr(xc);
n    = 2;
xsol = [1;1]; 
fopt = 0;
x0   = [-1.2;1];

Cell1 = cell(nM,3);
Cell2 = {[0 0 0 0 0 0],0,0; [0 0 0 0 0 0],0,0};
for k = 1:nM
    Cell1(k,1:3) = LBFGSM(costf,x0,'SeedMat',optMethods{k},'Mem',Mem,'lineSearch',@Armijo,'tolgrad',tolG);
    if(s_MT==1),Cell2(k,1:3)=LBFGSM(costf,x0,'SeedMat',optMethods{k},'Mem',Mem,'lineSearch',@MT,'tolgrad',tolG);end
end

% Evaluate results
for i = 1:(1+s_MT)
    if(i==1),Cell = Cell1;ls_str = 'Ar';else,Cell=Cell2;ls_str = 'MT';end
    for k = 1:nM
        Res   = cell2mat(Cell(k,1));
        iter  = Res(end,1);
        xMat  = cell2mat(Cell(k,2));
        dfMat = cell2mat(Cell(k,3));
        xerr  = vecnorm(xMat-repmat(xsol,1,iter+1));
        ferr  = abs(Res(:,2)-repmat(fopt,iter+1,1))';
        dferr = vecnorm(dfMat);
        qx    = max(xerr(2:end)./xerr(1:end-1));
        qqx   = max(xerr(end-2:end)./xerr(end-3:end-1));
        qf    = max(ferr(1,2:end)./ferr(1,1:end-1));
        qqf   = max(ferr(1,end-2:end)./ferr(1,end-3:end-1));
        qdf   = max(dferr(2:end)./dferr(1:end-1));
        qqdf  = max(dferr(end-2:end)./dferr(end-3:end-1));
        feval = sum(Res(:,4));
        a_max = max(Res(:,5)); 
        a_min = min(Res(1:end-1,5));
        a_one = sum(abs(Res(:,5)-1.0)<1e-12);
        s1 = sum(Res(:,6)==1); s2 = sum(Res(:,6)==2); s3 = sum(Res(:,6)==3); 
        fprintf('\n%4s, LS = %s, iter: %2u, fev: %2u, xer: %1.1e, fer: %1.1e, dfer: %1.1e, al_mx/al_mn: %2.1f/%1.2e, al==1: %d, qf/qf3|qx/qx3|qg/qg3: %1.4e/%1.4e|%1.4e/%1.4e|%1.4e/%1.4e, s1/s2/s3: %u/%u/%u',...
            optMethods{k}, ls_str, iter, feval, xerr(end), ferr(end), dferr(end), a_max, a_min, a_one, qf, qqf, qx, qqx, qdf, qqdf, s1, s2, s3);
    end
end
fprintf('\n');

%%% Plot results

do = [1 .55 0];                 % dark orange in RGB values
db = [0 0 0.65];                % dark blue in RGB values   
lw = 1;                         % line width for error plots

for i=1:3
    figure(i);
    for k = 1:nM
        Res1   = cell2mat(Cell1(k,1));
        Res2   = cell2mat(Cell2(k,1));
        iter1  = Res1(end,1);
        iter2  = Res2(end,1);
        xMat1  = cell2mat(Cell1(k,2));
        xMat2  = cell2mat(Cell2(k,2));
        dfMat1 = cell2mat(Cell1(k,3));
        dfMat2 = cell2mat(Cell2(k,3));
        xerr1  = vecnorm(xMat1-repmat(xsol,1,iter1+1));
        xerr2  = vecnorm(xMat2-repmat(xsol,1,iter2+1));
        ferr1  = abs(Res1(:,2)-repmat(fopt,iter1+1,1))';
        ferr2  = abs(Res2(:,2)-repmat(fopt,iter2+1,1))';
        dferr1 = vecnorm(dfMat1);
        dferr2 = vecnorm(dfMat2);
        feval1 = sum(Res1(:,4));
        feval2 = sum(Res2(:,4));
        if( i==1 )
            vec1 = ferr1; vec2 = ferr2; t_str = '$f_k-f^\ast$';
        elseif( i==2 )
            vec1 = xerr1; vec2 = xerr2; t_str = '$\|x_k-x^\ast\|$';
        else
            vec1 = dferr1; vec2 = dferr2; t_str = '$\|\nabla f(x_k)\|$';
        end
        if( k==1 )
            handle1 = semilogy(0:iter1,vec1,'-o','Color',db,'LineWidth',lw,'MarkerEdgeColor','k','MarkerFaceColor',db); hold on;
            if(s_MT==1),handle2 = semilogy(0:iter2,vec2,'-s','Color',do,'LineWidth',lw,'MarkerEdgeColor','k','MarkerFaceColor',do); hold on;end
        else
            handle3 = semilogy(0:iter1,vec1,'-.o','Color',db,'LineWidth',lw,'MarkerEdgeColor','k','MarkerFaceColor',db); hold on;
            if(s_MT==1),handle4 = semilogy(0:iter2,vec2,'-.s','Color',do,'LineWidth',lw,'MarkerEdgeColor','k','MarkerFaceColor',do); hold on;end
        end        
    end
    leg(optMethods,s_MT); title(t_str); xlabel('k'); grid on; 
end
            
return
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%% End of main routine %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%% Objective function *%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [f,df] = Rbr(x)
f = (1-x(1))^2+100*(x(2)-x(1)^2)^2;
df = [ 2*(x(1)-1)-400*(x(2)-x(1)^2)*x(1),  200*(x(2)-x(1)^2) ]; 
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%% LBFGSM %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [Cell] = LBFGSM(fctn,x0,varargin)

%%% Set parameters
n            = numel(x0);       % problem dimension
maxIt        = 1000;           % maximum number of iterations
lineSearch   = @Armijo;         % line search method
LSmaxIt      = 50;              % maximum number of line search trials per iteration for Armijo
LSsigma      = 1e-4;            % relaxation factor for the directional derivative 
LSbeta       = 0.5;             % backtracking factor 

for k=1:2:length(varargin)     % overwrite default parameters
  eval([varargin{k},'=varargin{',int2str(k+1),'};'])
end

if( isequal(lineSearch,@MT) )
    %%% Start: Settings for Poblano toolbox
    fcn = @(x) wolfefunc(x,fctn);
    params = ncg('defaults');
    params.LineSearch_ftol = 1e-4;
    params.LineSearch_gtol = 0.9;
    params.LineSearch_maxfev = 20;
    params.LineSearch_stpmax = 1000; 
    params.LineSearch_stpmin = 0;
    params.LineSearch_xtol = 1e-7;
    %%% End: Settings for Poblano toolbox
end

c0    = 1e-4;            % the parameters c_0,c_1,c_2 have the same meaning as in the paper; they are related to the cautious updating
c1    = 1; 
c2    = 1/(2*Mem+3);   
sstor = zeros(n,Mem);    % initialize storage for s (difference of iterates)
ystor = sstor;           % initialize storage for y (difference of gradients)
rstor = zeros(1,Mem);    % initialize storage for rho (scalar product y*s)
nmy2  = rstor; 
nms2  = rstor;

a_str = '****************************************************\n';
d_str = '  k  |    fk    | ||g_k||  | #LS | alpha_k |r>0|st.|\n';
e_str = '----------------------------------------------------\n';

fprintf(['\n' a_str]);
fprintf('*************** START OF LBFGSM ********************');
fprintf(['\n' a_str]);
if( isequal(lineSearch,@MT) ),ls_str = 'Mo.-Th.';else,ls_str = 'Armijo';end
fprintf('%s(%s) | maxIt = %i | m = %i | tol = %g\n',SeedMat,ls_str,maxIt,Mem,tolgrad);
fprintf([a_str,e_str,d_str,e_str]);

%%% evaluate objective function and gradient for starting values 
xc = x0;
[fc,dfc] = fctn(xc); 
k = 0; xold = 0*xc; RMat = zeros(maxIt,7); xMat = zeros(n,maxIt);
xMat(:,1) = xc; dfMat(:,1) = dfc;

siter = 1; sfl = 0;
gam = 1; swv = 0;

%%% Start iteration
while ( k<maxIt && norm(dfc)>tolgrad ) 
  
  %%% Compute gamma_k and, if desired, store (s_k,y_k)
  if k > 0
    yy = (dfc - dfold)';
    ss =  xc - xold;
    om = min([c0, c1*norm(dfc)^c2]); %omega_k
    riv = yy'*ss;
    nms2sc = norm(ss)^2;
    nmy2sc = norm(yy)^2;
    if( riv>0 ) 
        swv = 1;
        gam = riv/nmy2sc; %Classical choice of gamma_k
    elseif( nmy2sc>0 )
        swv = 2;
        gam = sqrt(nms2sc/nmy2sc); %If classical choice impossible, use this one 
    else
        swv = 3;
        gam = 1; %If alternative choice of gamma_k is also impossible, use gamma_k = 1
    end
    if( strcmp(SeedMat,'LBFGSM') ),gam = max(om,min(gam,1/om));end  %To ensure that gamma_k\in[\omega_k,1/\omega_k]
    if( riv>0 && Mem>0 )
        ystor(:,siter) = yy;
        sstor(:,siter) = ss;
        rstor(siter) = riv;
        nms2(siter) = nms2sc;
        nmy2(siter) = nmy2sc;
        siter = siter+1;
        if( siter>Mem )
            sfl = 1;
            siter = 1;
        end
    end
  end
   
  %%% Determine which of the stored secant pairs are actually used to form H_k
  %%% [result is contained in ind]
  nLBFGS = max(siter-1,sfl*Mem); %the storage contains nLBFGS many secant pairs
  ind = zeros(nLBFGS,1);
  al  = zeros(nLBFGS,1);
  if( strcmp(SeedMat,'LBFGSM') ) %Determine which of the stored pairs are suited for cautious updating
      for j = 1:nLBFGS
          if( rstor(j)>=om*max(nms2(j),nmy2(j)) ),ind(j)=1;end %These pairs are!
      end
  else %Do not determine which of the stored pairs are suited for cautious updating (=classical L-BFGS)
      ind(1:nLBFGS) = ones(nLBFGS,1);
  end
  if( nLBFGS>0 )
      usr = sum(ind)/nLBFGS; %fraction of actually used secant pairs 
  else
      usr = 5; % error value
  end

%%% Compute search direction d_k = -H_k\nabla J(x_k) by means of the ...
%%% ... two loop recursion (cf. [Numerical Optimization, Nocedal&Wright (2006)])
  q = transpose(dfc);
  for j = nLBFGS:-1:1
      if( ind(j)==1 )
          al(j) = (sstor(:,j)'*q)/(ystor(:,j)'*sstor(:,j));
          q = q - al(j)*ystor(:,j);
      end
  end
  dk = gam*q;  % We suppose that H_k^{(0)} = gam*I for the seed matrix;
  for j = 1:nLBFGS
      if( ind(j)==1 )
          bet = (transpose(ystor(:,j))*dk)/(transpose(ystor(:,j))*sstor(:,j));
          dk = dk + (al(j)-bet)*sstor(:,j);
      end
  end
  dk = -dk;
  
  %%% Line search
  if( isequal(lineSearch,@MT) ) %More--Thuente line search
      [xt,~,~,t,info,feval] = cvsrch(fcn,xc,fc,dfc',1,dk,params); %call Poblano's implementation of MT line search
      if( info~=1&&info~=2 )
          fprintf('Info=%g',info);
          warning('Line search failure! \n'); return;  % unsuccesfull termination of line search
      end
  else %Armijo line-search
      [t,xt,feval] = Armijo(fctn,xc,fc,dfc,dk,LSsigma,LSbeta,LSmaxIt);
  end
  
  %%% Save and print iteration details
  RMat(k+1,:) = [k,fc,norm(dfc),feval,t,swv,usr];
  alpha_k = sprintf('%.8f', t);
  xMat(:,k+1) = xc; dfMat(:,k+1) = dfc;
  fprintf('%4i | %1.2e | %1.2e | %2i  | %s | %1i | %d |\n',RMat(k+1,1:4),alpha_k(1:7),RMat(k+1,6:end));  

  %%% Update variables
  xold = xc; dfold = dfc; xc = xt;
  k = k+1;
  [fc,dfc] = fctn(xc);  
  
end %end of iteration
yy = (dfc - dfold)'; ss = xc - xold; riv = (dfc - dfold)*ss; nmy2sc = norm(yy)^2;
if( riv>0 ),swv = 1;elseif( nmy2sc>0 ),swv = 2;else,swv = 3;end
RMat(k+1,:) = [k,fc,norm(dfc),0,0,swv,5];
xMat(:,k+1) = xc; dfMat(:,k+1) = dfc;
fprintf('%4i | %1.2e | %1.2e | %2i  | ------- | %1i | - |\n',RMat(k+1,1:4),RMat(k+1,6));  

RMat(k+2:end,:) = [];
xMat(:,k+2:end) = [];
dfMat(:,k+2:end) = [];
Cell = {RMat,xMat,dfMat};

% Final output
fprintf([e_str,d_str,e_str,a_str]);
fprintf('**************** END OF LBFGSM *********************');
fprintf(['\n' a_str]);
end
% END OF LBFGSM
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%% The Armijo rule with backtracking  %%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [alpha,x,k] = Armijo(objFctn,xc,fc,dfc,d,sigma,LSbeta,Itmax)
alpha = 1;                      % initial step size
sd = sigma*dfc*d;
for k=1:Itmax
  x = xc + alpha*d;
  [J,~] = objFctn(x);  
  tc = ( J<=fc+alpha*sd );
  if tc,break,end
  alpha = LSbeta*alpha;  
end
if tc,return;end                              % succesful termination
warning('Armijo: Line search failure! \n');   % unsuccesfull termination
alpha = 0; x = xc;                            % in case of unsuscessful termination
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% Required for use of More--Thuente linesearch from Pablano toolbox 
function [J, dJ] = wolfefunc(x,objfctn)
[J,dJ] = objfctn(x); dJ = dJ';
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [] = leg(optMethods,s_MT)
if(s_MT==1)
    legend([optMethods{1},' (A)'],[optMethods{1},' (MT)'],[optMethods{2},' (A)'],[optMethods{2},' (MT)'],'Location','northeast'); 
else
    legend([optMethods{1},' (A)'],[optMethods{2},' (A)'],'Location','northeast'); 
end
end
